RDMA-Based Algorithms for Sparse Matrix Multiplication on GPUs

Sparse matrix multiplication is an important kernel for large-scale graph processing and other data-intensive applications. In this paper, we implement various asynchronous, RDMA-based sparse times dense (SpMM) and sparse times sparse (SpGEMM) algorithms, evaluating their performance running in a distributed memory setting on GPUs. Our RDMA-based implementations use the NVSHMEM communication library for direct, asynchronous one-sided communication between GPUs. We compare our asynchronous implementations to state-of-the-art bulk synchronous GPU libraries as well as a CUDA-aware MPI implementation of the SUMMA algorithm. We find that asynchronous RDMA-based implementations are able to offer favorable performance compared to bulk synchronous implementations, while also allowing for the straightforward implementation of novel work stealing algorithms.

==> plots/graph.py <==
import numpy as np
import matplotlib.pyplot as plt

def spmm_internode_ai(m, n, k, d, p, w=4):
    x = 2*(d*m*k / p) * n / np.sqrt(p)
    x /= w*(k*n / p + 2*d*m*k / p + m/np.sqrt(p) + 1)
    return x

def spmm_local_flops(m, n, k, d, p, w=4):
    return 2*((d*m*k) / p) * (n / np.sqrt(p))

def spmm_local_ai(m, n, k, d, p, w=4):
    x = 2*((d*m*k) / p) * (n / np.sqrt(p))
    x /= w*(k*n / p + m*n / p + 2*d*m*k / p + m/np.sqrt(p) + 1)
    return x

def spmm_bytes(m, n, k, d, p, w=4):
    return w*(k*n / p + m*n / p + 2*d*m*k / p + m/np.sqrt(p) + 1)

def spgemm_local_ai(m, n, k, d, p, w=4):
    cf = 1
    b = (w*(k*n / p + 2*d*m*k / p + m / np.sqrt(p) + 1)) / (d*m*k / p)
    return cf / ((3 + cf)*b)

m = 17.5*1e6
k = 17.5*1e6
d = (5.2*1e9) / (m*k)
p = 16
RB = 3.83*1024*1024*1024
NB = 50*1024*1024*1024
LB = 902*1024*1024*1024

for n in [64, 128, 256, 512, 1024]:
    ir = spmm_internode_ai(m, n, k, d, p)
    ir_flops = ir*RB
    l = spmm_local_ai(m, n, k, d, p)
    l_peak = l*LB
    print('n=%s, %s GFLOPs vs peak %s GFlops (%s Ops/byte vs. %s Ops/byte' % (n, ir_flops*1e-9, l_peak*1e-9, ir, l))

n = 256
print('')

for p in [1, 2, 4, 8, 16, 32, 64]:
    ir = spmm_internode_ai(m, n, k, d, p)
    ir_flops = ir*RB
    l = spmm_local_ai(m, n, k, d, p)
    l_peak = l*LB
    print('p=%s, %s GFLOPs vs peak %s GFlops (%s Ops/byte vs. %s Ops/byte' % (p, ir_flops*1e-9, l_peak*1e-9, ir, l))

print('')

n = m

for p in [1, 2, 4, 8, 16, 32, 64]:
    l = spgemm_local_ai(m, n, k, d, p)
    l_peak = l*LB
    print('p=%s, %s Ops/Byte, %s MFlops' % (p, l, l_peak*1e-6))

x = np.zeros((len([1, 2, 4, 8, 16, 32, 64]), len([64, 128, 256, 512])))

for i,p in enumerate([1, 2, 4, 8, 16, 32, 64]):
    for j,n in enumerate([64, 128, 256, 512]):
        ir = spmm_internode_ai(m, n, k, d, p)
        ir_flops = ir*RB
        lr = spmm_local_ai(m, n, k, d, p)
        lr_flops = lr*LB
        print('%s vs %s' % (ir_flops*1e-9, lr_flops*1e-9))
        x[i, j] = ir_flops / lr_flops

print(x)

'''
fig, ax = plt.subplots()

im = ax.imshow(x)
domain = [64, 128, 256, 512]
arange = [1, 2, 4, 8, 16, 32, 64]

ax.set_xticks(np.arange(len(domain)))
ax.set_yticks(np.arange(len(arange)))

ax.set_xticklabels(domain)
ax.set_yticklabels(arange)

for i in range(len(domain)):
    for j in range(len(arange)):
        text = ax.text(i, j, '%1.1f' % (1000*x[j, i],), ha='center', va='center', color='w')

ax.set_title("Ratio of Inter-Node and Local Peaks")

fig.tight_layout()
plt.show()
'''

domain = [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048, 4096, 8192]
arange = [x*RB for x in domain]
nrange = [x*NB for x in domain]

max_domain = 16*1e12/RB
print('max is %lu' % (max_domain))
line_domain = []
nrange_domain = []
nmax_domain = 16*1e12/NB
for di in domain:
    if di < max_domain:
        line_domain.append(di)
    if di < nmax_domain:
        nrange_domain.append(di)
print(line_domain)

line_domain.append(max_domain)
line_arange = [x*RB for x in line_domain]
line_nrange = [x*NB for x in nrange_domain]

p = 24
lr_64 = LB*spmm_local_ai(m, 64, k, d, p)
lr_128 = LB*spmm_local_ai(m, 128, k, d, p)
lr_256 = LB*spmm_local_ai(m, 256, k, d, p)
lr_512 = LB*spmm_local_ai(m, 512, k, d, p)

print('%s, %s, %s, %s' % (lr_64, lr_128, lr_256, lr_512))

fig, ax = plt.subplots(figsize=(4.267, 3.2))

ax.loglog(line_domain, line_arange, color='C0')
ax.loglog(nrange_domain, line_nrange, color='C6', linestyle='-.')
ax.hlines(lr_64, lr_64 / RB, domain[-1], color='C1', linestyle='--', label='N=64 LR')
print('Line at %s GFlops' % (lr_64*1e-9))
ax.hlines(lr_128, lr_128 / RB, domain[-1], color='C2', linestyle='--', label='N=128 LR')
print('Line at %s GFlops' % (lr_128*1e-9))
ax.hlines(lr_256, lr_256 / RB, domain[-1], color='C3', linestyle='--', label='N=256 LR')
print('Line at %s GFlops' % (lr_256*1e-9))
# ax.hlines(lr_512, lr_512 / RB, domain[-1], color='C4', linestyle='--', label='N=512 LR')
# print('Line at %s GFlops' % (lr_512*1e-9))

ax.hlines(16*1e12, 16*1e12 / RB, domain[-1], color='C5', label='FP32 Peak')

ir_64 = spmm_internode_ai(m, 64, k, d, p)
ir_128 = spmm_internode_ai(m, 128, k, d, p)
ir_256 = spmm_internode_ai(m, 256, k, d, p)
ir_512 = spmm_internode_ai(m, 512, k, d, p)

ax.vlines(ir_64, RB, ir_64*RB, color='C1', label='N=64 INR')
ax.vlines(ir_128, RB, ir_128*RB, color='C2', label='N=128 INR')
ax.vlines(ir_256, RB, ir_256*RB, color='C3', label='N=256 INR')
print('Max perf %s GFlops/s' % (ir_64*RB,))
flops = spmm_local_flops(m, 256, k, d, p)
ai = spmm_local_ai(m, 256, k, d, p)
iai = spmm_internode_ai(m, 256, k, d, p)
nbytes = spmm_bytes(m, 256, k, d, p)
print('Executing %s GFlops, %s GBytes (local AI %s, inter-node AI %s)' % (flops*1e-9, nbytes*1e-9, ai, iai))
# ax.scatter(ir_64, flops / (2.2049689999999997/4.898), color='C1', label='N=64 INR')
# ax.scatter(ir_128, ir_128*RB, color='C2', label='N=128 INR')
flops = spmm_local_flops(m, 64, k, d, p)
ax.scatter(ir_64, flops / (1.264628 / np.sqrt(24)), color='C1', label='N=128 INR')
flops = spmm_local_flops(m, 128, k, d, p)
ax.scatter(ir_128, flops / (1.6444100000000001 / np.sqrt(24)), color='C2', label='N=128 INR')
flops = spmm_local_flops(m, 256, k, d, p)
ax.scatter(ir_256, flops / (2.204968999 / np.sqrt(24)), color='C3', label='N=256 INR')
# ax.scatter(ir_512, ir_512*RB, color='C4', label='N=512 INR')


print('%s, %s, %s, %s' % (ir_64, ir_128, ir_256, ir_512))

from matplotlib.patches import Patch
from matplotlib.lines import Line2D
legend_elements = [Line2D([0], [0], color='C5', label='FP32 Peak'),
                   Line2D([0], [0], color='C6', linestyle='-.', label='NVLink Roof.'),
                   Line2D([0], [0], color='C0', label='Inter-Node Roof.'),
                   Line2D([0], [0], color='gray', linestyle='--', label='Local Roof.'),
                   Line2D([0], [0], marker='o', color='white', markerfacecolor='gray', label='Achieved Perf.')]

leg1 = ax.legend(handles=legend_elements, loc='upper left')

legend_elements = [Patch(facecolor='C1', label='N=64'),
                   Patch(facecolor='C2', label='N=128'),
                   Patch(facecolor='C3', label='N=256')]
ax.legend(handles=legend_elements, title='Width of Dense B', loc='lower right')

ax.add_artist(leg1)

ax.set_title('Inter-Node SpMM Roofline, isolates sg2')

ax.set_xlabel('Ops/byte')

ax.set_ylabel('Flops/s')

ax.minorticks_off()
ax.set_xticks([1, 8, 64, 512, 4096])
ax.set_yticks([x*1e9 for x in [4, 32, 256, 2048, 16384]])

# ax.set_xticklabels(['1', '2', '4', '8', '16', '32', '64', '128', '256', '512', '1K', '2K', '4K', '8K'])
ax.set_xticklabels(['1', '8', '64', '512', '4K'])

# ax.set_yticklabels(['4G', '8G', '16G', '32G', '64G', '128G', '256G', '512G', '1T', '2T', '4T', '8T', '16T', '32T'])
ax.set_yticklabels(['4G', '32G', '256G', '2T', '16T'])
# ax.set_yticklabels([str(x*1e-9) for x in arange])
print('D: %s' % (d))

plt.tight_layout()
plt.savefig('out.png')


==> plots/spgemm.py <==
import numpy as np
import matplotlib.pyplot as plt

def spmm_internode_ai(m, n, k, d, p, w=4):
    x = 2*(d*m*k / p) * n / np.sqrt(p)
    x /= w*(k*n / p + 2*d*m*k / p + m/np.sqrt(p) + 1)
    return x

def spmm_local_ai(m, n, k, d, p, w=4):
    x = 2*((d*m*k) / p) * (n / np.sqrt(p))
    x /= w*(k*n / p + m*n / p + 2*d*m*k / p + m/np.sqrt(p) + 1)
    return x

def spgemm_local_ai(m, n, k, d, p, w=4):
    flops = (d*m / np.sqrt(p))*(d*n / np.sqrt(p))*(k/np.sqrt(p))
    data = w*(2*d*m*k/p + m/np.sqrt(p) + 1 + 2*d*k*n/p + k/np.sqrt(p) + 1)
    return flops / data

def spgemm_internode_ai(m, n, k, d, p, flops, w=4):
    data = w*(2*d*m*k/p + m/np.sqrt(p) + 1 + 2*d*k*n/p + k/np.sqrt(p) + 1)
    print('%s GFlops for %s GB data' % (1e-9*flops, 1e-9*data))
    return flops / data

def spgemm_flops(m, n, k, d, p, w=4):
    flops = (d*m / np.sqrt(p))*(d*n / np.sqrt(p))*(k/np.sqrt(p))
    return flops

def calc_b(m, n, k, d, p, w=4):
    return w*(2*d*m*k/p + m/np.sqrt(p) + 1) / ((m*k*d)/p)

ps = [16, 64, 256]
cfs = [1.0002, 1.0001, 1.0000]
cfs = [10.513248, 1.0001, 1.0000]
# flops = [4*x for x in [807871892.234375, 101557006.654018, 12650387.309375]]
flops = [807871892.234375, 101557006.654018, 12650387.309375]
flops = [1302588185.333333, 101557006.654018, 12650387.309375]

cfs = [10.513, 6.472149, 4.098761]
flops = [1281655994.187500, 162899345.117647, 20440211.568627]

m = 4.4*1e6
k = 4.4*1e6
n = m
d = (327*1e6) / (m*k)
RB = 3.83*1024*1024*1024
LB = 902*1024*1024*1024

lirs = []
lperfs = []
iperfs = []
iirs = []

for i in range(len(ps)):
    p = ps[i]
    cf = cfs[i]
    flop = flops[i]
    # flop = spgemm_flops(m, n, k, d, p)
    b = calc_b(m, n, k, d, p)

    lir = cf / ((3 + 2*cf)*b)
    lirs.append(lir)
    itai = spgemm_internode_ai(m, n, k, d, p, flop)
    iirs.append(itai)
    lperfs.append(lir*LB)
    iperfs.append(itai*RB)
    print('p: %s, cf: %s, b: %s, AI: %s, IAI: %s' % (p, cf, b, lir, itai))
    print('%s flops' % (flop))
    print('Local GFlops: %s, IN GFlops: %s' % (1e-9*lir*LB, 1e-9*itai*RB))


minimum_ai = 0.03125
domain = [minimum_ai, 1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048, 4096, 8192]
arange = [x*RB for x in domain]

max_domain = 16*1e12/RB
print('max is %lu' % (max_domain))
line_domain = []
for di in domain:
    if di < max_domain:
        line_domain.append(di)
print(line_domain)

line_domain.append(max_domain)
line_arange = [x*RB for x in line_domain]

fig, ax = plt.subplots(figsize=(4.267, 3.2))

ax.loglog(line_domain, line_arange)

#ax.scatter(iirs[0], iperfs[0], color='C1', label='P=16, INR')
#ax.scatter(iirs[1], iperfs[1], color='C2', label='P=64, INR')
#ax.scatter(iirs[2], iperfs[2], color='C3', label='P=256, INR')

ax.vlines(iirs[0], minimum_ai*RB, iperfs[0], color='C1', label='P=16 INR')
ax.vlines(iirs[1], minimum_ai*RB, iperfs[1], color='C2', label='P=64 INR')
ax.vlines(iirs[2], minimum_ai*RB, iperfs[2], color='C3', label='P=256 INR')

flop = flops[0]
ngpus = 16
time = 17.736907
ai = spgemm_internode_ai(m, n, k, d, ngpus, flop)
print('Did %s MFlops at %s MFlops/s' % (flop*1e-6, flop*1e-6 / (time / np.sqrt(ngpus))))
ax.scatter(iirs[0], flop / (time / np.sqrt(ngpus)), color='C1')

flop = flops[1]
ngpus = 64
time = 3.815466
ai = spgemm_internode_ai(m, n, k, d, ngpus, flop)
print('Did %s MFlops at %s MFlops/s' % (flop*1e-6, flop*1e-6 / (time / np.sqrt(ngpus))))
ax.scatter(iirs[1], flop / (time / np.sqrt(ngpus)), color='C2')

flop = flops[2]
ngpus = 256
# time = 1.622908
time = 0.6476
ai = spgemm_internode_ai(m, n, k, d, ngpus, flop)
print('Did %s MFlops at %s MFlops/s' % (flop*1e-6, flop*1e-6 / (time / np.sqrt(ngpus))))
ax.scatter(iirs[2], flop / (time / np.sqrt(ngpus)), color='C3')

ax.hlines(lperfs[0], lperfs[0] / RB, domain[-1], color='C1', linestyle='--', label='P=16, LR')
ax.hlines(lperfs[1], lperfs[1] / RB, domain[-1], color='C2', linestyle='--', label='P=64, LR')
ax.hlines(lperfs[2], lperfs[2] / RB, domain[-1], color='C3', linestyle='--', label='P=256, LR')

ax.hlines(16*1e12, 16*1e12 / RB, domain[-1], color='C5', label='FP32 Peak')

from matplotlib.patches import Patch
from matplotlib.lines import Line2D
legend_elements = [Line2D([0], [0], color='C5', label='FP32 Peak'),
                   Line2D([0], [0], color='C0', label='Inter-Node Roof.'),
                   Line2D([0], [0], color='gray', linestyle='--', label='Local Roof.'),
                   Line2D([0], [0], marker='o', color='white', markerfacecolor='gray', label='Achieved Perf.')]

leg1 = ax.legend(handles=legend_elements, loc='upper left')

legend_elements = [Patch(facecolor='C1', label='P=16'),
                   Patch(facecolor='C2', label='P=64'),
                   Patch(facecolor='C3', label='P=256')]
ax.legend(handles=legend_elements, title='Number of GPUs', loc='lower right')

ax.add_artist(leg1)

# ax.legend(loc='best')

ax.set_title('Inter-Node SpGEMM Roofline, isolates sg4')

ax.set_xlabel('Ops/byte')

ax.set_ylabel('Flops/s')

ax.minorticks_off()
ax.set_xticks([0.125, 1, 8, 64, 512, 4096])
ax.set_yticks([x*1e9 for x in [0.5, 4, 32, 256, 2048, 16384]])

# ax.set_xticklabels(['1', '2', '4', '8', '16', '32', '64', '128', '256', '512', '1K', '2K', '4K', '8K'])
ax.set_xticklabels(['1/8', '1', '8', '64', '512', '4K'])

# ax.set_yticklabels(['4G', '8G', '16G', '32G', '64G', '128G', '256G', '512G', '1T', '2T', '4T', '8T', '16T', '32T'])
ax.set_yticklabels(['512K', '4G', '32G', '256G', '2T', '16T'])
# ax.set_yticklabels([str(x*1e-9) for x in arange])
print('D: %s' % (d))

plt.tight_layout()
plt.savefig('out.png')
# plt.show()

